Dependency-Aware Rollback and Checkpoint-Restart for Distributed Task-Based Runtimes

With the increase in compute nodes in large compute platforms, a proportional increase in node failures will follow. Many application-based checkpoint/restart (C/R) techniques have been proposed for MPI applications to target the reduced mean time between failures. However, rollback as part of the recovery remains a dominant cost even in highly optimised MPI applications employing C/R techniques. Continuing execution past a checkpoint (that is, reducing rollback) is possible in message-passing runtimes, but extremely complex to design and implement. Our work focuses on task-based runtimes, where task dependencies are explicit and message passing is implicit. We see an opportunity for reducing rollback for such runtimes: we explore task dependencies in the rollback, which we call dependency-aware rollback. We also design a new C/R technique, which is influenced by recursive decomposition of tasks, and combine it with dependency-aware rollback. We expect the dependency-aware rollback to cancel and recompute less tasks in the presence of node failures. We describe, implement and validate the proposed protocol in a simulator, which confirms these expectations. In addition, we consistently observe faster overall execution time for dependency-aware rollback in the presence of faults, despite the fact that reduced task cancellation does not guarantee reduced overall execution time.

==> plot-stuff.py <==
import csv
import matplotlib.pyplot as plt
import pandas as pd
from matplotlib.backends.backend_pdf import PdfPages

def plot_scalability():
    with open('strong-scaling.csv', 'rb') as f:
        reader = csv.reader(f)
        my_list = list(reader)
        w_size = []
        t1 = []
        t2 = []
        for row in my_list:
            words = row[0].split()
            w_size.append(words[0])
            t1.append(words[1])
            #t2.append(words[2])

    plt.xlabel("Worker size")
    plt.ylabel("Total Runtime")
    #plt.semilogy(w_size,t2,label='MapReduce Kernel',marker='o')
    plt.semilogy(w_size,t1,label='Stencil Kernel',marker='o')
    plt.legend(ncol=1, mode="expand", borderaxespad=0.)
    pp = PdfPages("strong-scaling.pdf");
    pp.savefig()
    pp.close()
    plt.close()

def plot_general_recovery():
    Cov = pd.read_csv("failures.csv",sep=' ', header=None,comment='#')
    # This next line is self-documenting
    Cov.columns = ["cp-period", "global-cps", "total-runtime", "accum-purged-tasks", "accum-complete-tasks", "accum-cp-time", "accum-task-time","accum-cp-tasks"]
    cp_period = Cov["cp-period"]
    global_cps = Cov["global-cps"]
    accum_cp_time = Cov["accum-cp-time"]
    accum_task_runtime = Cov["accum-task-time"]
    plt.plot(cp_period,global_cps,label="Global checkpoints")
    plt.xlabel("Checkpoint interval")
    plt.ylabel("Globally consistent checkpoints")
    plt.legend(ncol=1, mode="expand", borderaxespad=0.)
    pp = PdfPages("global-checkpoints.pdf");
    pp.savefig()
    pp.close()
    plt.close()

    plt.semilogy(cp_period,Cov["accum-purged-tasks"])
    plt.legend("# purged tasks")
    plt.semilogy(cp_period,Cov["accum-cp-tasks"])
    plt.legend("# CP tasks")
    plt.xlabel("Checkpoint interval")
    plt.legend(ncol=2, mode="expand", borderaxespad=0.)
    pp = PdfPages("purged-and-cp-tasks.pdf");
    pp.savefig()
    pp.close()
    plt.close()


def plot_recoveries():
    Cov = pd.read_csv("recoveries.csv",sep=' ', header=None,comment='#')
    # This next line is self-documenting
    Cov.columns = ["global-cps", "accum-purged-tasks-SR", "total-runtime-SR", "accum-purged-tasks-DR", "total-runtime-DR"]
    global_cps = Cov["global-cps"]
    total_purged_SR = Cov["accum-purged-tasks-SR"]
    total_runtime_SR = Cov["total-runtime-SR"]
    total_purged_DR = Cov["accum-purged-tasks-DR"]
    total_runtime_DR = Cov["total-runtime-DR"]
    plt.plot(global_cps,total_purged_SR,label="Global rollback",marker='o')
    plt.plot(global_cps,total_purged_DR,label="Proposed rollback",marker='o')
    plt.xlabel("# global checkpoints")
    plt.ylabel("Total purged tasks")
    plt.legend(ncol=2, mode="expand", borderaxespad=0.)
    pp = PdfPages("recoveries1.pdf");
    pp.savefig()
    pp.close()
    plt.close()
    plt.xlabel("# global checkpoints")
    plt.ylabel("Runtime (secs)")
    plt.plot(global_cps,total_runtime_SR,label="Global rollback",marker='o')
    plt.plot(global_cps,total_runtime_DR,label="Proposed rollback",marker='o')
    plt.legend(ncol=2, mode="expand", borderaxespad=0.)
    pp = PdfPages("recoveries2.pdf");
    pp.savefig()
    pp.close()
    plt.close()

#plot_general_recovery()
#plot_scalability()
plot_recoveries()

